Practical Guide to the Symbolic Computation of Symmetries of Differential Equations

Symmetries play an critical role in finding analytic solutions to nonlinear differential equations. A symmetry is a mapping of the solutions of the differential equation into the solutions and have been studied extensively for over a century. We present a computational approach to finding symmetries and computer algebra programs to compute the usually very large system of determining partial differential equations. We also provide computer algebra algorithm that at least automatically solves most of these equations and in simple cases provides a complete solution. The algorithms are programmed in maxima/wxmaxima that is freely available.

==> MACSYMA29Sept14/burger.mac <==

burger() := block(

	/* The Burger’s equation. */

	name : "burger",
	verbose : true,
	veryverbose : true,

	/* 	The parameter num_dif is the maximum number of terms in an
		equation that is to be differentiated by listsolver. */
	
	num_dif:7,
	
	/* Set the dependent and independent variables. */
	
	dep : [u],
	indep : [t,x],
	
	/* 	Define the differential equation. */
	
	diffeqn : ['diff(u,t)-'diff(u,x,2)-u*'diff(u,x) = 0],
	
	/* Now load a execute the program. */
	
	load("symmetry.mac"),
	symmetry(),
	infsym(),
end_burger)$
burger();


==> MACSYMA29Sept14/heat1.mac <==
   /* The Heat Equation */
   
   /* Label the problem. */
	name:"heat";

   /* Use the very verbose mode so that some of the inner workings
		of the code can be seen. */
   verbose:true;
   veryverbose : true;

   /* The parameter num_dif is the maximum number of terms in an
   equation that is to be differentiated by listsolver. */
   num_dif:10;

   /* Set the dependent and independent variables. */
   dep : [u];
   indep : [t,x];

	/* Define the differential equation. */
   diffeqn : ['diff(u,t)-'diff(u,x,2) = 0];

   print("Starting problem",name,".");
   load("symmetry.mac");
   symmetry();
   infsym();


==> MACSYMA29Sept14/heat3.mac <==
   /* The Heat Equation */
   
   /* Label the problem. */
	name:"heat";

   /* Use the very verbose mode so that some of the inner workings
		of the code can be seen. */
   verbose:true;
   veryverbose : true;

   /* The parameter num_dif is the maximum number of terms in an
   equation that is to be differentiated by listsolver. */
   num_dif:10;

   /* Set the dependent and independent variables. */
   dep : [u];
   indep : [t,x];

	/* Define the differential equation. */
   diffeqn : ['diff(u,t)-'diff(u,x,2) = 0];

   print("Starting problem",name,".");
   load("symmetry.mac");
   symmetry();
   infsym();


==> MACSYMA29Sept14/ode_1.mac <==

/* Demonstration program */

/* 	This example does the simplest first order ordinary differential equation in
    one varible. */

/* Label the problem. */

name:"ode_1";

/* The veryverbose mode will allow the user to see some of the inner working of the program. */

veryverbose : true;

/* The flag num_diff is used in more complicated examples. */

num_dif:0;

/* Set the dependent and independent variables. */

dep : [y];
indep : [x];

/* Define the differential equation. Note the use of the noun form of the diff operator. */

diffeqn : ['diff(y,x) = 0];

/* Now load and execute the program. */

print("Starting on the problem called",name,".");

load("symmetry.mac");

symmetry();

/* Convert and print the results. */

infsym();



==> MACSYMA29Sept14/ode_11.mac <==

/* Demonstration program */

/* This program does the simplest system of two first order
   ordinary differential equations. */
/* Running time is just over 1.25 cpu minutes. */

/* Label the problem. */
   name:"ode_11";

/* The veryverbose mode will allow the user to see some of the inner
   working of the program. */
   verbose : true;
   veryverbose : true;
   
/* Use sub indices as abbreviation notation for derivatives */
	derivabbrev:true;

/* The flag num_diff is used in more complicated examples. */
   num_dif:0;

/* Set the dependent and independent variables. */
   dep : [x,y];
   indep : [t];

/* Define the differential equation. Note the use of the noun form 
   of the diff operator. */
   diffeqn : ['diff(x,t) = 0 , 'diff(y,t) = 0];

/* Now load and execute the program. Note that the program sym_total
   attempts a more complete solution than sym_short but is not
   appropriate for such a simple example. */

   load("symmetry.mac");  /* Load functions. */
   openfile();  /* Save terminal output. */

   print("Starting on the problem called",name,"."),
   sym_short();
/* Convert and display the results. */
   infsym();
   closefile();



==> MACSYMA29Sept14/ode_2.mac <==

/* Demonstration program */

/* This example does the simplest second order ordinary differential
   equation in one variable. */
/* Running time is just over 3.75 cpu minutes. */

/* Label the problem. */
   name:"ode_2";

/* The veryverbose mode will allow the user to see some of the inner
   working of the program. */
   veryverbose : true;

/* Use subindices as an abbreviation for derivatives */
/*    derivabbrev:true; */

/* The flag num_diff is used to limit the amount of differentiation
   done in attemting a solution of the equation list. */
   num_dif:3;

/* Set the dependent and independent variables. */
   dep : [y];
   indep : [x];

/* Define the differential equation. Note the use of the noun form 
   of the diff operator. */
   diffeqn : ['diff(y,x,2) = 0];

/* Now load and execute the program. The program "sym_total" attempts
   a more complete solution than the program "sym_short". */

   load("symmetry.mac");  /* Load symmetry functions. */
   openfile();  /* Save terminal output. */

   print("Starting on the problem called",name,"."),
   sym_total();
   
/* Convert and print the results. */
   infsym();
   closefile();



==> MACSYMA29Sept14/ode_toda.mac <==

/* Demonstration program */

/* Find the infinitesimal symmetries of the Toda lattice when 
   the equations for the lattice are written as a first order
   Hamiltonian system. */
/* Running time is approximately XX cpu minutes. */

/* Label the problem. */
   name:"ode_toda";

/* The veryverbose mode will allow the user to see some of the inner
   working of the program. */
   verbose:true;
   veryverbose : true;

/* Use subindices as an abbreviation for derivatives */   
   derivabbrev:true;
   
/* The flag num_diff is used to control the equation solver. */
   num_dif:2;

/* Set the dependent and independent variables. */
   dep:[x,y];
   indep:[t];

/* The Toda lattice is a Hamiltonion system so use that notation. */
   H:(exp(2*y+2*sqrt(3)*x)+exp(2*y-2*sqrt(3)*x) +exp(-4*y))/24 - 1/8;

/* Define the differential equations. */
   diffeqn:[
      'diff(x,t,2) = -diff(H,x),
      'diff(y,t,2) = -diff(H,y)];

/* 	Now load and execute the program. */
	print("Starting on the problem called",name,".");
   
	load("symmetry.mac");  /* Load functions. */
	openfile();
	sym_total();
	saveinter(); 
	dispinter(name);
	infsym();
	closefile();
   


==> MACSYMA29Sept14/symmetry.mac <==

load("symmetry.lisp");

allcons(list) := block([varilist],

/* This function assumes that "list" consists of a set of
   liner equations in the constants introduced by "newc". These
   equations are solved using a special sparse linear equation
   solver. */
   if veryverbose then (
      print("Entering allcons."),
      print("The length of the list is:", length(list), "."), 
      print("The number of constants is:", indexconst, "."), 
   end_if),

/* Construct the list of variables to be solved for. */
   varilist : [],
   for ii thru indexconst do varilist : endcons(concat(k, ii), varilist), 
   params : solve_lin(list, varilist), 

/* Use the solutions. */
   symmetries : ev(symmetries, infeval), 
   if verbose then (
      print("The divisors used in solving the equations are."),
      print("There are", length(divlist), "divisors:"), 
      disp(divlist),
   end_if),
   if veryverbose then print("Exiting allcons."),
   end_allcons)$


allnondiff(list) := block([globalsolve : true, linsolve_params : false, 
                           varilist,  nondif, newlist, ll, temp1, 
                           conseqs, coeffs, temp2,  conslist, solvfor, 
                           redcons, kk], 
/* Collect all expressions in list that do not contain a
   differentiation.  Such expressions should be a polynomial in
   the dependent and independent variables with coefficients that
   have the constant property. These coefficients must be zero so
   we collect them into a list and then solve the resulting
   simultaneous equations. */

   if veryverbose then print("Entering allnondiff."),
   varilist : append(indep, dep), 

/* Find all expressions in list that do not contain differentiation
   and put them in "nondif" and then put the remaining equations in
   newlist. */
   if veryverbose then print("Collecting the non-differential equations."),
   nondif : [],
   newlist : [],
   ll : length(list),
   for ii thru ll do (
      temp1 : ev(list[ii], expand), 
      if freeof(nounify(diff), temp1)
         then nondif : endcons(temp1, nondif)
         else newlist : endcons(temp1, newlist), 
   end_ii_do),
   if nondif = [] then (success : false, return(newlist)), 

/* Find the coefficients of the polynomial expressions. */
   if veryverbose then
      print("Collecting coefficients of the polynomials."),
   conslist : [],
   ll : length(nondif),
   for ii thru ll do (
      temp1 : nondif[ii],
      if constantp(temp1)
      then conslist : endcons(temp1, conslist)
      else (
         coeffs : coefpoly(temp1, varilist), 
         kk : length(coeffs) ,
         for jj thru kk do (
            temp2 : coeffs[jj],
            if constantp(temp2)
            then conslist :
               endcons(temp2, conslist)
            else (
            print("allnondiff cannot solve", temp2, " = 0 ."), 
            newlist : endcons(temp2, newlist) ), 
         end_jj_do),
      end_else),
   end_ii_do),

/* Find the constants to be solved for. The constants may have
   already been assigned values so eliminate that possibility. */
   if veryverbose then print("Collecting the constants to be solved for."),
   solvfor : [],
   for ii thru indexconst do solvfor :
              endcons(concat(k, ii), solvfor), 
   solvfor : ev(solvfor, infeval), 
   redcons : [],
   for ii thru length(solvfor) do 
      if atom(solvfor[ii])
      and not member(solvfor[ii], redcons)
      and not numberp(solvfor[ii])
      then redcons : cons(solvfor[ii], redcons), 
   if length(redcons) < 1 then return(newlist),

/* Solve for the constants. */
   if veryverbose then print("Solving for the constants."),
   success : true,
   linsolve(conslist, redcons), 

   if veryverbose then print("Exiting allnondiff."),
   newlist)$


alloneterm(list) := block([kk, onelist, newlist, equat, exp],

/* Find and solve all one term equations and return the remaining
   equations in list in a partially simplified form.  The flag 
   "success" indicates that an equation was solved. */
   success : false,

   if veryverbose then print("Entering alloneterm."),

   while true do (

/* Collect all one term equations from list. */
   kk : length(list),
   if veryverbose then
      print("Collecting all one term equations from a list of length",
             kk , "."),
   onelist : [],
   newlist : [],
   for ii thru kk do (
      equat : ev(list[ii], diff, expand, infeval),
      if not equat = 0  then (
         if nterms(equat) = 1 
            then onelist :
               endcons(equat, onelist)
            else newlist :
               endcons(equat, newlist),
      end_if),
   end_ii_do),

   if length(onelist) = 0 then return(done),
   success : true,
   list : newlist,

/* Put all the one term equations in a useful order. */
   if length(onelist) > 1 then onelist : orderlist(onelist, difforder),

/* Solve all of the one term equations in list. */
   if veryverbose then print("Solving all one term equations."),
   while not ( onelist = [] ) do (
      exp : first(onelist),
      onelist : rest(onelist),
      oneterm(exp),
      onelist : ev(onelist, infeval, diff),
      while length(onelist) > 0 and
         first(onelist) = 0 do onelist :
                  rest(onelist),
   end_while_not),

   end_while_true),

   if veryverbose then print("Exiting alloneterm."),
   newlist)$


atomsolver(exp) := block([list],

/* If one of the expressions that equals zero is, in fact,
   atomic then the atom should be zero. */

   if veryverbose then
      print("atomsolver is solving ", exp, " = 0 ."),
   if not atom(exp) then
      error("atomsolver,in not atom, cannot solve   ", exp, "= 0 ."),
   if member(getchar(exp, 1), ["a","k"]) and	   /* changed [a,k] to ["a","k"]. Rubens 01/26/14 */
                  digitcharp(getchar(exp, 2)) then /* changed numberp to digitcharp. Rubens 01/26/14 */
      exp :: 0 else
         error("atomsolver, in member, cannot solve   ", exp, "= 0 ."),
   done)$
   
/* There is no longer the function getchar in maxima. */
/* Returns the nth maxima char from atom a. Rubens 01/26/14 */
getchar(a,n):=block([c,ic],
    if not atom(a) then error("Error: getchar(a,n): a must be an atom."),
    if not numberp(n) then error("Error: getchar(a,n): n must be an integer > 0."),
    c:cunlisp(getlispchar(a,n)),
    ic:cint(c),
    /* chars returned from getlispchar have their case changed */
    if ic > 96 and ic < 123 /* lower case */ then return(ascii(ic-32)) /* upper case */,
    if ic > 64 and ic < 90  /* upper case */ then return(ascii(ic+32)) /* lower case */ else c);

check() := block([],

/* Check general set up. */
   if not ( verbose = true or verbose = false )
      then ( verbose : false, veryverbose : false ),
   if not ( veryverbose = true or veryverbose = false )
      then veryverbose : false,
   if veryverbose then verbose : true,
   if veryverbose then print("Entering check."),
   if not numberp(indexconst) then indexconst : 0,
   if not numberp(indexfun) then indexfun : 0,

   if listp(dep) and listp(indep) and listp(diffeqn) 
   then (
      if length(dep) = 0 then
         error("dep not defined."),
      if length(indep) = 0 then
         error("indep not defined."),
      if length(diffeqn) = 0 then
         error("diffeqn not defined."),
      if veryverbose then (
         print("Checking the setup."),
         ldisplay(dep),
         ldisplay(indep),
      end_if),
      if veryverbose then print("Exiting check."),
      return("check_ok"),
   end_then
   ) else (
      ldisplay(dep),
      ldisplay(indep),
      ldisplay(diffeqn),
      error("Something above is not defined correctly--check."),
   end_else),
   end_check)$


cleanup(list) := block([ll, list1, temp2],

/* Update the entries in the list using the information computed
   so far. Also delete all zero entires in the list.*/

   ll : length(list),
   if veryverbose then
      print("Cleaning up a list of length", ll, " ."),
   list1 : [],
   for ii thru ll do (
      temp2 : list[ii],
      temp2 : ev(temp2, diff, expand, infeval),
      if not temp2 = 0 then (
         if nterms(temp2) < 3 then
            temp2 : temp2/numfactor(temp2),
         list1 : endcons(temp2, list1),
         end_if),
   end_ii_do),
   if veryverbose then (
      ll : length(list1),
      print("The length of the list is now", ll, " ."),
      print("Exiting cleanup."),
   end_if),
   list1)$


coefpoly(list, vari) := block([oo, ll, hh, temp, coefflist],

/* Allow "list" be a polynomial and not just a list of polynomials. */
   if not listp(list) then list : [list],
   list : expand(list),

/* The elements in the list should be polynomials in the elements
   of vari.  The coefficients of these polynomials are computed
   and returned as a list. */
   if veryverbose then (
       print("Entering coefpoly."),
       print("The number of polynomials in the list is", length(list), "."),
   end_if),

   oo : length(vari),
   for ii thru oo do (
      ll : length(list),
      coefflist : [],
   for jj thru ll do (
      hh : hipow(list[jj], vari[ii]),
         /* Note that hipow returns strange answers
            for transcendental functions, so it is 
            important that list be polynomials. */
   for kk : 0 thru hh  do (
      temp : coeff(list[jj], vari[ii], kk),
      if not ( temp = 0 ) then coefflist : endcons(temp, coefflist),
   end_kk_do),
   end_jj_do),
      list : coefflist,
   end_ii_do),

   if veryverbose then (
      print("The coefficient list has length", length(list), "."),
      print("Exiting coefpoly."),
   end_if),
   list)$


coepolylst(list, vari) := block(
      [newlist, termlist, coelist, oo, ll, hh, temp, coefflist],

/* This program attempts to make the creation of large polynomials
   and the extraction of the coefficients of the polynomials run
   faster by representing the each polynomial as a list of the
   terms of the polynomial. This prevents simplifications that
   are really not needed. */
/* It is assumed that list is list and that the entries in list
   are polynomials in the variables vari. */
/* A list of the coefficients are returned. */

   if veryverbose then (
       print("Entering coepolylst."),
       print("The number of polynomials in the list is", length(list), "."),
   end_if),

/* First break the expressions in list into lists of their terms. */
   if veryverbose then
      print("Breaking up the expression into a list of terms."),
   newlist : [],
   for ii thru length(list) do (
      temp : list[ii],
      termlist : [],
      kk : nterms(temp) - 1,
      for jj thru kk do (
         termlist : endcons(first(temp), termlist),
         temp : rest(temp),
      end_jj_do),
      termlist : endcons(temp, termlist),
      newlist : endcons(termlist, newlist),
   end_ii_do),

   if veryverbose then
      print("Substituting the polynomials into the equation list."),
   newlist : ev(newlist, infeval, expand, diff),

/* Extract the coefficients. */
   oo : length(vari),
   for ii thru oo do (
      if veryverbose then
         print("Extracting the coefficient of variable ", ii, "."),
      ll : length(newlist),
      coefflist : [],
   for jj thru ll do (
      hh : hipow(newlist[jj], vari[ii]),
         /* Note that hipow returns strange answers
            for transcendental functions, so it is 
            important that list be polynomials. */
   for kk : 0 thru hh  do (
      temp : coeff(newlist[jj], vari[ii], kk),
      /* Remove those coefficients that are zero. */
      coelist : [],
      for ll thru length(temp) do (
		if not temp[ll] = 0 then coelist : endcons(temp[ll], coelist),
      end_ll_do),
      if not coelist = [] then
         coefflist : endcons(coelist, coefflist),
   end_kk_do),
   end_jj_do),
      newlist : coefflist,
   end_ii_do),

/* Now add up the terms in each coefficient. */
   list : [],
   for ii thru length(newlist) do (
      temp : newlist[ii],
      temp : sum(temp[jj], jj, 1, length(temp)),
      list : endcons(temp, list),
   end_ii_do),

   if veryverbose then (
      print("The coefficient list has length", length(newlist), "."),
      print("Exiting coepolylst."),
   end_if),
   list)$


commutators(list)  := block([result, kk, temp, temp1, temp2],

/* Compute the commutators of the operators in list. */
/* Note that f is a reserved symbol and that the operators
   must operate on f. */

   depends(f, append(dep, indep)),
   result : [],

   kk : length(list),
   for i thru kk-1 do for j : i+1 thru kk do (
      temp1 : subst(list[i], f, list[j]),
      temp2 : subst(list[j], f, list[i]),
      temp : ev(temp1-temp2, diff, expand),
      if not temp = 0 then 
         result : endcons(temp, result),
   end_i_j_do),

   result)$

denoundiff(exp) := block([],

/* Special purpose denounify of diff to prevent the inappropriate
   application of the chain rule. See the paper "An Extension to
   MACSYMA's Concept of Functional Differentiation by M. Wester
   and S. Steinberg. */

   if atom(exp) or atom(inpart(exp, 1)) then return(exp),
   if inpart(exp, 0) = nounify(diff)
      and member(inpart(exp, 1, 0), ["+", "*", "^", "/", "-"])
      then return(ev(exp, diff))
      else return(exp)
   )$


difflist(list, ll) := block([pp, kk, temp, vari, equat],

/* Differentiate all expressions in a list of expressions that
   have fewer than "ll" terms with respects to the dependent and
   independent variables.  The variable "ll" gives the number of
   terms of the largest expression to be differentiated. */
   if veryverbose then print("Entering difflist."),
   kk : length(list),
   if veryverbose then (
      print("Differentiating the elements in a list with fewer than",
         ll, "terms"),
      print("The length of the list is", kk, "."),
   end_if),
   vari : append(dep, indep),
   pp : length(vari),
   temp : [],
   for ii thru kk do (
      equat : list[ii],
      if nterms(equat) < ll + 1 then (
         for jj thru pp do  (
           temp : endcons(diff(equat, vari[jj]), temp),
         end_jj_do),
      end_if),
   end_ii_do),
   if veryverbose then (
      print("The number of new equations is", length(temp), "."),
      print("Exiting difflist."),
   end_if),
   temp)$


difforder(exp) := block([mm,nn],

/* Calculate the order of partial differentiation in exp and
   weight the order of the independent thrice the dependent. */

   mm : length(dep),
   nn : length(indep),
   3*sum(sum(apply(derivdegree,
         [exp,part(dependencies[ii],0),indep[jj]]),
      ii,1,length(dependencies)),jj,1,nn)+
   sum(sum(apply(derivdegree,
         [exp,part(dependencies[ii],0),dep[jj]]),
      ii,1,length(dependencies)),jj,1,mm))$


dirdif(exp,vt) := block([mm,kk,list,eps,temp],

/* Calculate the directional derivatives of "exp" in the
   direction "vt".  Here "exp" may be a list of expressions. */
   if veryverbose then (
      print("Entering dirdif."),
      print("Calculating the directional derivatives."),
   end_if),
   mm : length(dep),
   if listp(exp) then list : exp else list : [exp],
   temp : list,
   kk : length(list),
   depends(vt,indep),

/* Set the directional dependence and differentiate. */
   for i thru mm do list :
         subst(dep[i]+eps*vt[i],dep[i],list),
   list : diff(list,eps),
   list : subst(0,eps,list),

/* Check for linear equations and set linear_flag . */
   for i thru mm do temp : ratsubst(vt[i],dep[i],temp),
   temp : temp - list,
   for i thru kk do temp[i] : rhs(temp[i]) - lhs(temp[i]),
   temp : expand(temp),
   linear_flag : true,
   for i thru kk do
      if not temp[i] = 0 then linear_flag : false,

   if veryverbose then (
      if linear_flag then
         print("The differential equations are linear.")
       else
         print("The differential equations are not linear."),
      print("The directional derivatives are:"),
      for i thru kk do ldisp(list[i]),
      print("Exiting dirdif."),
      end_if),

   list)$


dispinter(lable) := block(

/* Display all of the results computed so far. The functions
   "update" should be called before this to be shure all 
   information is current. */

   /* openfile(), */
   print("Intermediate results as called for by",lable,"on problem",name,"."),
   print("The dependencies are:"),
   disp(dependencies),
   print("The symmetries are:"),
   for ii thru length(symmetries) do
         disp(l[ii] = symmetries[ii]),
   if length(eqnlist) = 0 then
      print("The equation list is completely solved.")
   else (
      print("The determining equations are now:"),
      for ii thru length(eqnlist) do 
         disp(e[ii] = eqnlist[ii]),
   end_else),
   end_dispinter)$


elimdiff() := block([list,temp,junk],
/* After eqnlist is differentiated and passed to oneterm, it is typical
   that there remain an equation and its derivitaves. This program 
   eliminates the derivatives of the equation. */
   if veryverbose then print("Entering elimdiff"),

/* Put the simplest equation first. */
   if length(eqnlist) < 2 then return(end_elimdiff),
   eqnlist:orderlist(eqnlist,difforder),
/* Make a list of all derivatives of this equation. */
   list:[],
   temp:[first(eqnlist)],
   for ii thru 3 do (
      junk:[],
      for jj thru length(temp) do (
         for kk thru length(indep) do (
            junk:endcons(diff(temp[jj],indep[kk]),junk),
         end_kk_do),
      end_jj_do),
      temp:junk,
      list:append(list,temp),
   end_ii_do),

/* Eliminate all derivatives of the first equation in eqnlist. */
   temp:[],
   for ii thru length(eqnlist) do (
      junk:eqnlist[ii],
      if not member(junk,list) then temp:endcons(junk,temp),
   end_ii_do),
   eqnlist:temp,

   if veryverbose then print("Exiting elimdiff"),
   end_elimdiff)$

finddep(exp) := block([entry,depen],

/* Create a list of dependencies of a function. */

/* First locate the function in the dependencies list. */
   entry : "null",
   for i thru length(dependencies) do 
      if exp = part(dependencies,i,0) then
         (entry : dependencies[i],return("null")),
   if entry = "null" then return([]),

/* Make a list of the variables that the function depends on. */
   depen : [],
   for i thru length(entry) do 
      depen : endcons(part(entry,i),depen),
   depen)$


findeqns() := block([mm,nn,linde,order,test,temp,dirlist,coeflist],

/* Compute the linear partial differential equations that
   determine the symmetries. */
   if veryverbose then (
       print("Entering findeqns."),
       print("Computing the determining equations."),
   end_if),

/* Substitute the symmetry operators into the linearized
   differential equations. The derivsubst flag should be always
   set to true? */

   derivsubst : true,
   mm : length(dep),
   nn:length(indep),
   linde : lindifeq,
   linde : [],
   for ii thru mm do
      linde:endcons(lhs(lindifeq[ii])-rhs(lindifeq[ii]),linde),
   for ii thru mm do
      linde : subst(symmetries[ii],vt[ii],linde),
   linde : ev(linde,expand,diff),
   remove(vt,dependency),

/* Use the differential equations to remove all of the time
   derivatives from linde . */
   if veryverbose then print("Eliminating the time derivatives."),
   diffeqn : ev(diffeqn,diff),
   test : true,
   while test do (
   for ii thru mm do
     linde : subst(rhs(diffeqn[ii]),lhs(diffeqn[ii]),linde),
   for ii thru mm do linde[ii] : scanmap(denoundiff,linde[ii]),
      /* Chain rule glitch, see the denoundiff file. */
   linde : expand(linde),

/* Test to see if all possible time derivatives have been
   removed. */
   test : false,
   for ii thru mm do (
      if test then return(null),
      for jj thru mm do (
      order :
          derivdegree(lhs(diffeqn[ii]),dep[ii],indep[1])
             -derivdegree(linde[jj],dep[ii],indep[1]),
      if order <= 0 then (test : true,return(null)),
   end_jj_do),
   end_ii_do),
   end_while),

/* The expressions in linde are polynomials in the the derivatives
   of the dependent variables with respects to the independent
   variables.  We now collect the coefficients of the polynomials.
   This is done by extracting the coefficients of successively
   higher derivatives of the dependent variables.  */

   if veryverbose then print("Collecting the determining equations."),
   coeflist : expand(linde),
   dirlist : dep,
   test : true,

   while test do (

/* Make a list of the derivatives. */
      if veryverbose then print("Making a list of non-time derivatives."),
      temp : [],
      for ii thru length(dirlist) do for jj thru nn do
        temp : endcons(diff(dirlist[ii],indep[jj]),temp),
      for ii thru mm do
        temp:subst(0,lhs(diffeqn[ii]),temp),
      temp:cleanup(temp),
      dirlist : redundancy(temp),

/* Find the coefficients of the polynomial relative to the
   derivatives in dirlist */
      coeflist : coefpoly(coeflist,dirlist),

/* Test to see if all of the derivatives have been removed. */
   test : false,
   for ii thru length(coeflist) do (
      if test then return(null),
   for jj thru mm do (
      if test then return(null),
   for kk thru nn do (
      temp : derivdegree(coeflist[ii],dep[jj],indep[kk]) ,
      if temp > 0 then (test : true,return(null)),
   end_kk_do),
   end_jj_do),
   end_ii_do),
   end_while),

/* Keep the chain rule from causing problems. */
   for i thru length(dep) do apply(remove,[dep[i],dependency]),

   if veryverbose then (
      print("At this point the dependent variables do not depend"),
      print("on the independent varibles."),
      print("The number of determining equations is",length(coeflist),"."),
      print("Exiting findeqns."),
   end_if),

   coeflist)$


infsym()  := block([],

/* Prepare everything for Human reading. In particular, cleanup all
   of the stuff that has been computed, convert the infinitesimal
   symmetries to infinitesimal transformation form, and then compute
   a basis for the space of infinitesimal transformations. */

/* Be sure the results are current and then print them. */
   update(),
   if linear_flag and length(eqnlist) > 1 then elimdiff(),
   if veryverbose then dispinter(infsym),

/* Convert the infinitesimal symmetries to an infinitesimal
   transformation form. */
   oper : operform(f),
   if veryverbose then (
      print("The infinitesimal transformation is : "),
      disp(oper),
   end_if),
/* Compute a basis for the linear space of infinitesimal symmetries. */
   basis : operlist(oper),
   basis : orderlist(basis, mysize),
   basis : niceform(basis),
   kill(labels),
   if verbose then (
      print("A basis for the infinitesimal symmetry space is:"),
      for ii thru length(basis) do ldisp(basis[ii]),
   end_if),
   saveinter(),
   end_infsym)$


listsolver(list) := block([],

/* Attempt a complete solution of the equation list by repeated
   differentiation and solving of one term equations. This is
   a highly experimental part of this program. Any additonal 
   insight here would make these programs run much faster. */

   if veryverbose then (
       print("Entering listsolver."),
       print("Starting the solution of the equation list."),
   end_if),

   list:alloneterm(list),
   if list = [] then return(done),

   if veryverbose then
     print("Differentiating the equation list for the first time."),
   list:append(difflist(list,num_dif),list),
   list:alloneterm(list),
   if numberp(indexconst) then if indexconst > 0 then
      list:allnondiff(list),
   if list = [] then return(done),
   saveinter(),

   if veryverbose then
      print("Differentiating the equation list for the second time."),
   list:append(difflist(list,num_dif), list),
   list:alloneterm(list),
   if numberp(indexconst) then if indexconst > 0 then
      list:allnondiff(list),
   if list = [] then return(done),
   saveinter(),

   if veryverbose then
      print("Differentiating the equation list for the third time."),
   list:append(difflist(list,num_dif),list),
   list:alloneterm(list),
   if numberp(indexconst) then if indexconst > 0 then
      list:allnondiff(list),
   if list = [] then return(done),
   saveinter(),

   end)$

lispform(name) := block(

/* Load the VAXIMA version of a function and then save the 
   LISP form of the function definition. */

   apply(batch,[concat(name,".mac")]),
   apply(save,[concat(name,".l"),name]),
   end_lispform)$


mysize(exp) := block([],
/* Count the number of terms that are arithmetically combined in
   a given expression. */
   if atom(exp) then return(1),
   if part(exp,0) = "-" then return(mysize(-exp)),
   if part(exp,0) = "+" then 
      return(sum(mysize(part(exp,ii)),ii,1,length(exp))),
   if part(exp,0) = "*" then
      return(sum(mysize(part(exp,ii)),ii,1,length(exp))),
   if part(exp,0) = "/" then
      return(mysize(part(exp,1)) + mysize(part(exp,2))),
   return(1))$

newc(k) := block([temp],

/* Create new numbered constants. Many other programs in this
   package depend on the fact that all new constants are
   introduced using this function. */

	if not integerp(indexconst) then indexconst : 0,
	indexconst : indexconst + 1,
	temp : concat(k,indexconst),
	apply(declare,[temp,constant]),
	temp)$


newf(f) := block([],

/* Create new numbered functions names. Many other programs in this
   package depend on the fact that new functions are introduced
   using this function. */
	if not integerp(indexfun) then indexfun : 0,
	indexfun : indexfun + 1,
	concat(f,indexfun) )$

niceform(list)  := block([vars, diffs, newlist, junk, temp, coe],
/* Put the basis elements of the symmetry algebra in a form 
   where the components of the vector field are factored. */

	vars : append(dep, indep),

/* Compute the derivatives with respects to all of the variables. */
	diffs : [],
	for i thru length(vars) do (
		diffs : endcons('diff(f, vars[i]), diffs),
	end_i_do),

/* Put the elements of list in partially factored form. */
	newlist : [],
	for i thru length(list) do (
		junk : 0,
		temp : expand(list[i]),
	for j thru length(vars) do (
		temp : bothcoeff(temp, diffs[j]),
		coe : factor(temp[1])*diffs[j],
		junk : junk + coe,
		temp : expand(temp[2]),
	end_j_do),
		junk : junk + temp,
		newlist : endcons(junk, newlist),
	end_i_do),

	newlist)$

oneterm(exp) := block([temp,klist],

   if veryverbose then print("Considering",exp, "= 0 ."),

/* Remove nonzero (hopefully) factors from a one term equation. */
   exp : ev(exp,expand,diff,infeval),
   if exp = 0 or nterms(exp) > 1 then return(done),
   exp : exp/numfactor(exp),
   
/* If the numerator of "exp" are atomic then solve the equation. */
   if atom(exp) then ( atomsolver(exp),return(done) ),
   if part(exp,0) = "/" then exp : num(exp),
   if atom(exp) then ( atomsolver(exp),return(done) ),
	
/* 	Rubens 2014/03/23.
	Create a list of constants k. */
	klist:[],
	for i thru indexconst do klist:endcons(concat(k,i),klist),
	
/* Remove any factors that are declared constant. */
   temp : 1,
   if part(exp,0) = "*" then 
      for i thru length(exp) do
         if constantp(part(exp,i)) and not member(part(exp,i),klist) then /* Rubens 2013/03/23: take care not to exclude k constants */
			temp : temp*part(exp,i),
	exp : exp/temp,
	if atom(exp) then ( atomsolver(exp),return(done) ),

/*	Rubens 2014/03/23: remove any factor of the type constant^power */
	temp:1,
	if op(exp)="*" then
		for i thru length(exp) do
			if not atom(part(exp,i)) then
				if op(part(exp,i))="^" and constantp(part(exp,i,1)) and not member(part(exp,i,1),klist) then
					temp:temp*part(exp,i),
	exp:exp/temp,

/* Again, if "exp" is atomic then solve the equation. */
   if atom(exp) then ( atomsolver(exp), return(done) ),
   
/* The power of an atom case. */
   if part(exp,0) = "^" then exp : part(exp,1),
   if atom(exp) then ( atomsolver(exp), return(done) ),

/* 	Rubens 03/22/14:
	At this point factors may be left, for example, a non declared
	constant or others factors to the derivative */
	
	temp:1,
	if op(exp) # nounify(diff) then
		for i thru length(exp) do 
			if not atom(part(exp,i)) then
				if op(part(exp,i))#nounify(diff) then temp:temp*part(exp,i),
	exp:exp/temp,

/* If all of the above fail then a one term partial differential
   equation should be left. */
   if not part(exp,0) = nounify(diff) then
      error("oneterm cannot solve   ",exp, " = 0 ") else
      ( pdiffsol(exp),return(done) ),

   if veryverbose then print("Exiting oneterm."),
   end_oneterm)$


openfile() := block([temp],

/* Open a file that will contain all of the terminal output.
   If the variable name starts with a capitol letter the 
   resulting file will appear near the beginning of the
   files in the directory. */
	temp : concat(name, ".disp"),
	/* 
	    Rubens 01/26/14: 
	    changed apply(appendfile,[temp]) to appendfile(temp)
	*/
	appendfile(temp),	
end_openfile)$


operform(f) := block([oper,temp,deriv,term],

/* Convert the symmetry operator or operators to an infinitesimal
   transformation in the form of a first order partial differential
   operator. */
   if veryverbose then print("Computing the infinitesimal transformation."),
   depends(f,append(dep,indep)),
   oper:0,

/* Collect the parts of the symmetry operators. */
   for ii thru length(dep) do (
   temp:expand(symmetries[ii]),
      for jj thru length(indep) do (
         deriv:'diff(dep[ii],indep[jj]),
         term:bothcoeff(temp,deriv),
         oper:oper+term[1]*'diff(f,indep[jj])/length(dep),
         temp:expand(term[2]),
      end_jj_do),
   oper:oper-temp*diff(f,dep[ii]),
   end_ii_do),
   if veryverbose then print("Exiting operform."),
   oper)$


operlist(oper) := block([list,exp,temp,coe],

/* Find a basis of the the space of infinitesimal transformation
   symmetries. If there are redundant constants in "oper" then
   the results of this fucntions will be a spanning set. */
   if veryverbose then
      print("Computing a basis for the infinitesimal symmetries."),
   list:[],
   exp:expand(oper),
   for ii thru indexconst do (
      temp:concat(k,ii),
      coe:bothcoeff(exp,temp),
      if coe[1] # 0 then (
         exp:expand(coe[2]),
         list:endcons(coe[1]/numfactor(coe[1]),list),
      end_if),
   end_ii_do),
   if exp # 0 then list:endcons(exp,list),
   if veryverbose then print("Exiting operlist."),
   list)$


orderlist(list,fun) := block([ll,temp1,temp2],
/* Order a list using the value of fun. */
   ll : length(list),
   if ll < 2 then return(list),
   if veryverbose then 
      print("Ordering a list of length",ll,"using",fun," ."),
   temp1 : [],
   for ii thru ll do
      temp1 : endcons([fun(list[ii]),ii],temp1),
   temp1 : sort(temp1),
   temp2 : [],
   for ii thru length(list) do
      temp2 : endcons(list[temp1[ii][2]],temp2),
   if veryverbose then 
      print("Done ordering the list."),
   return(temp2))$


pdiffsol(exp) := block([depvar,varilist,index,indices,
                               temp,soln,vari],

/* Give the explicit solution of a one term PDE. */
/* See the paper "Symmetries of Differential Equations and
   Computer Symbol Manipulation" by S. Steinberg for the
   formulas. */

   if not (part(exp,0) = nounify(diff)) then return(done),
/* Find the dependent variable in the equation. */
   depvar : part(exp,1),
/* Find the dependencies of the dependent variables. */
   varilist : finddep(depvar),
   index : length(varilist),
   if index = 0 then return(done),
   indices : [],

/* Calculate the order of each derivative appearing in the
   equation. */
   for ii thru index do  (
      temp : derivdegree(exp,depvar,varilist[ii]),
      indices : endcons(temp,indices),
   end_ii_do),

/* If the differential equation is ordinary then the solution is
   a polynomial in some variable. */
   if index = 1 then (
      soln : 0,
   for ii thru indices[1] do (
      soln : soln+newc(k)*varilist[1]^(ii-1),
   end_ii_do),
   end_if),

/*  If the differential equation is partial then the solution is a
   polynomial in several variables. Here the coefficients of the
   polynomial depend on certain variables that are given in
   the paper describing these programs. */
   if index > 1 then (
      soln : 0,
   for ii thru length(indices) do (
      vari : first(varilist),
      varilist : rest(varilist),
		for jj thru indices[ii] do (
			temp : newf(a),
			/*	Rubens 2014/03/25: the code:
				for kk thru index-1 do apply(depends,[temp,varilist[kk]]), 
				has been changed to the line below */
				depends(temp,varilist),
			soln : soln+temp*vari^(jj-1),
		end_jj_do),
      varilist : endcons(vari,varilist),
   end_ii_do),
   end_if),

/* Assign the value of the solution to the dependent variable. */
   depvar :: soln,
   if veryverbose then print("The solution is:",depvar,"=",soln),
   done)$


polyform(vars, dep, k) := block([poly, var, temp],

/* Create a polynomial of order "k" in the variables "vars". */
/* The coefficients of the polynomial will depend on "dep". */

/* Use a recursive definition. */

      var : first(vars),
      temp : rest(vars),
   if length(vars) > 1 then 
      poly : sum(polyform(temp, dep, k-i)*var^i, i, 0, k)
   else (
      poly : 0,
      for i : 0 thru k do (
         if length(dep) = 0
         then temp : newc('k)
         else (
            temp : newf('a),
            depends(temp, dep),
         end_else),
         poly : poly + temp * var^i,
      end_i_do),
   end_else),

   expand(poly))$


redundancy(list) := block([temp1,temp2],

/* Remove redundant elements from a list */
   temp1 : list,
   temp2 : [],
   while length(temp1) > 0 do (
      temp2 : endcons(first(temp1),temp2),
      temp1 : delete(first(temp1),rest(temp1)),
   end_while),
   temp2)$


saveinter() := block([],
/* Save the intermediate results in a form that can be reloaded
   using the function "restart". */
	apply(save, [concat(name,".res"),
                     'values, 'arrays, 'dependencies, 'props]),
	apply(save, [concat(name,".work"), 'dep, 'indep, 'basis]),
	end_saveinter)$

solve_lin(eqns,vars) := block([size,mm,nn,tempeqns,temp,kk,term,fac,flag],

/* Solve a system of linear homogeneous algebraic equations. */

/* This program uses the variables: */
/*	eqns	the list of the expressions that are to be */
/*			set to zero and solved */
/*	vars	the list of the variables that are to be found */
/*			the variables should be atomic */
/*	divlist	the list of divisors used in solving the equations */
/*			sometimes called pivots */
/*			some denominators are discarded */
/* Note that because of homogenaity the equations must be consistent. */
/* If some unknown variables are not determined then they are returned in */
/* the list vars. These are the parameters of the solution space. */

/* The program repeatedly passes thru the equation list and on the n-th */
/* pass solves all equations that contain less than 2**n terms. */

	if veryverbose then
		print("solve_lin is starting to solve eqns for vars."),
	divlist:[],
	size:1,

/* Keep looping thru the equation list untill it is empty. */

	while length(eqns) > 0 do (

/* Set some counters and print some info. */
	size:2*size,
	tempeqns:[],
	mm:length(vars),
	nn:length(eqns),
	if verbose then
		print( concat("There are ",nn,
			" equations in ",mm,
			" variables left to solve.")),

/* Pass thru the list of equations. */

	for i thru nn do (

/* Remove any denominators from the equation and then put */
/* the equation in expanded form. */
		temp:ev(eqns[i],infeval),
		temp:xthru(temp),
		temp:num(temp),
		temp:expand(temp),

/* Look at only short non-trivial equations. */

	if nterms(temp) <= size then (

	if temp = 0 then nothing else (

/* Find the unknown in the first term of temp. */
	if nterms(temp) = 1 then term:temp else term:part(temp,1),
	term:num(term),
	term:term/numfactor(term),
	if atom(term) then (
		var:term,
		if member(var,vars) then flag:true else flag:false,
	end_if ) else (
	kk:length(term),
	flag:false,
	for i thru kk do (
		var:part(term,i),
		if atom(var) and member(var,vars) then (
			flag:true,
			return(done),
		end_if),
	end_i_do),
	end_else),
		
/* Find the coefficient of var in temp and then solve the equation. */
	if flag then (
		temp:bothcoeff(temp,var),
		fac:first(temp),
		temp:last(temp),
		temp:- temp/fac,
		temp:ratsimp(temp),
		if nterms(fac) > 1 then divlist:endcons(fac,divlist),
		vars:delete(var,vars),
		if veryverbose then print( var = temp ),
		var::temp
		) else error(eqns[i],"is not solvable!"),
	end_else),

	end_if_nterms ) else tempeqns:endcons(temp,tempeqns),

	end_i_do),

	eqns:tempeqns,

	end_while),

/* Finish up. */

	mm:length(vars),
	if verbose then (
		if mm = 0 then print("The only solution is zero.")
		else print("The solution contains the ",mm,"parameters",vars),
	end_if),
	if veryverbose then print("Exiting solve_lin"),

	vars)$

stdform(list) := block([globalsolve : true,mm,nn,order,
                  fff,t_list,unknw],

/* Put the differential equations in standard form. It is assumed
   that the first variable in indep will serve as a time like
   variable and then the members of diffeqn are solved for the
   highest time derivative of the independent variables.  */

   if veryverbose then (
      print("Entering stdform."),
      print("Putting the differential equations in standard form."),
      print("Declaring that the dependent variables depend on"),
      print("the indendent variables. Theses dependencies will"),
      print("be removed as soon as possible."),
   end_if),

/* Set some variables and expand the differential equations. */
   nn : length(indep),
   mm : length(dep),
   depends(dep,indep),
   t_list : ev(list,expand,diff),

/* Compute the highest time derivative of the dependent variables
   occurring in the differential equations. */
   for ii thru mm do (
      order[ii] : 0,
      for jj thru mm do order[ii] :
         max(order[ii],
         derivdegree(t_list[jj],dep[ii],indep[1])),
   end_ii_do),

/* Introduce a new notation for the highest derivatives. */
   for ii thru mm do 
   t_list :
      subst(fff[ii],diff(dep[ii],indep[1],order[ii]),t_list),

/* Solve for the highest derivatives. */
   unknw : [],
   for ii thru mm do unknw : endcons(fff[ii],unknw),
   linsolve(t_list,unknw),

/* Return to the original notation. */
   t_list : [],
   for ii thru mm do (
      unknw : diff(dep[ii],indep[1],order[ii]),
      t_list : endcons(unknw=fff[ii],t_list),
   end_ii_do),
   t_list : expand(t_list),

   if verbose then (
      for ii thru mm do ldisp(t_list[ii]),
      print("Exiting stdform."),
   end_if),

   remarray(fff,order),
   t_list)$


symmetop(a) := block([mm,nn,kk,vars,coeffs,opers],
/* Create a generic symmetry operator with coefficients that are
   functions of both the dependent and independent variables. */

   if veryverbose then print("Creating the symmetry operators."),
   mm : length(dep),
   nn : length(indep),
   kk : mm + nn,
   vars : append(dep,indep),
   coeffs : [],
   
/* Make a list of the coefficients needed to define the symmetry
   operator. */
   for ii thru kk do
      coeffs : endcons(newf(a),coeffs),
   depends(coeffs,vars),

/* Now define the operators. */
   opers : [],
   for ii thru mm do
         opers : endcons(
      sum(coeffs[mm+jj]*diff(dep[ii],indep[jj]),jj,1,nn)
      +coeffs[ii], opers),
   if veryverbose then (
      print("The symmetry operators are:"),
      for ii thru length(opers) do disp(l[ii] = opers[ii]),
      print("Exiting symmetop."),
   end_if),
   opers)$


update() := block([temp,counter],

/* This function assings a value to all computed objects using
   all of the information computed so far. This can be very
   time consuming. */

/* Update all intermediate results. */
   if veryverbose then (
   print("Updating all intermediate results."),
   print("The number of equations is ", length(eqnlist),".") ),

/* Update the function solutions. */
   counter:0,
   for ii thru indexfun do (
      temp:concat(a,ii),
      if member(temp,values) then (
         counter:counter + 1,
         temp::ev(temp,infeval,expand,diff),
      end_if),
   end_ii_do),
   if veryverbose then print(counter,"functions have assigned values."),

/* Update the constant solutions. */
   counter:0,
   for ii thru indexconst do (
      temp:concat(k,ii),
      if member(temp,values) then (
         counter:counter + 1,
         temp::ev(temp,infeval,expand,diff),
      end_if),
   end_ii_do),
   if veryverbose then print(counter,"constants have assigned values."),

/* Update the equations list and put it in a form convenient for 
   human reading. */
   if length(eqnlist) > 0 then eqnlist : cleanup(eqnlist),
   if length(eqnlist) > 0 then  (
      if veryverbose then 
         print("Remove redundant elements from eqnlist."),
      eqnlist : redundancy(eqnlist),
      eqnlist : orderlist(eqnlist,difforder),
      eqnlist : orderlist(eqnlist,nterms),
   end_if),
   if veryverbose then
      print("The length of eqnlist is now",length(eqnlist),"."),

/* Update the symmetry operators. */
   symmetries : ev(symmetries,expand,infeval),
   if veryverbose then print("Exiting update."),
   end_update)$


sym_short() := block([],

/* This program starts with a differential equation or system
   of differential equations, sets up the symmetry operators
   and then makes one attempt to solve some of the simplest
   of the determining equations. The program sym_total() will
   attempt to completely solve the determining equations. */

   if veryverbose then print("Entering sym_short."),

/* Make a minimal check on the user defined stuff. */
   check(),

/* Put the differential equations in the standard form where they
   have been solved for the highest "time" derivatives. */
   diffeqn : stdform(diffeqn),

/* Compute the directional derivatives of the differential
   equations. */
   lindifeq : dirdif(diffeqn, vt), 

/* Create a generic symmetry operator. */
   symmetries : symmetop(a),

/* Find the determining equations for the coefficients of the
   symmetry operator. */
   eqnlist : findeqns(),

/* Save the intermediate results. */
   saveinter(),
   if veryverbose then dispinter("sym_short"),

/* Solve all of the one term equations. */
   alloneterm(eqnlist),

/* Save the intermediate results. */
   saveinter(),
   if veryverbose then print("Exiting sym_short."),
   end_sym_short)$


sym_total() := block([],

/* This program starts with a differential equation and attempts
   to completely determine the symmetries of the given equation.
   This is very time consuming.  The run times can be improved
   by human intervention, see the program sym_short(). */

   if veryverbose then print("Entering sym_total."),

/* Make a minimal check on the user defined stuff. */
   check(),

/* Put the differential equations in the standard form where they
   have been solved for the highest "time" derivatives. */
   diffeqn : stdform(diffeqn),

/* Compute the directional derivatives of the differential
   equations. */
   lindifeq : dirdif(diffeqn, vt), 

/* Create a generic symmetry operator. */
   symmetries : symmetop(a),

/* Find the determining equations for the coefficients of the
   symmetry operator. */
   eqnlist : findeqns(),

/* Save the intermediate results. */
   saveinter(),
   if veryverbose then dispinter("sym_total"),

/* Solve all of the trivial equations in the equation list. */
   listsolver(eqnlist),

/* Save and display the intermediate results. */
   saveinter(),
   if veryverbose then print("Exiting sym_total."),
   end_sym_total)$

/* symmetry() is another name for sym_total() */   
symmetry() := block([],

/* This program starts with a differential equation and attempts
   to completely determine the symmetries of the given equation.
   This is very time consuming.  The run times can be improved
   by human intervention, see the program sym_short(). */

   if veryverbose then print("Entering symmetry."),

/* Make a minimal check on the user defined stuff. */
   check(),

/* Put the differential equations in the standard form where they
   have been solved for the highest "time" derivatives. */
   diffeqn : stdform(diffeqn),

/* Compute the directional derivatives of the differential
   equations. */
   lindifeq : dirdif(diffeqn, vt), 

/* Create a generic symmetry operator. */
   symmetries : symmetop(a),

/* Find the determining equations for the coefficients of the
   symmetry operator. */
   eqnlist : findeqns(),

/* Save the intermediate results. */
   saveinter(),
   if veryverbose then dispinter("symmetry"),

/* Solve all of the trivial equations in the equation list. */
   listsolver(eqnlist),

/* Save and display the intermediate results. */
   saveinter(),
   if veryverbose then print("Exiting symmetry."),
   end_symmetry
)$

restart(problem) := block(

/* Many of the examples write LISP files of the data they have
   computed so that if the computer fails or the calculation is
   not complete then the data can be loaded into a new VAXIMA.
   This function loads the necessary information to continue the
   computation. */
   load("autoload.mac"),
   autoload(),
   load(concat(problem,".res")),
   /* Fix the flags and check the data. */
   check(),
   openfile(),
   if veryverbose then
      print("Ready to start on the problem called", name, "."),
   end_restart)$

/*
		Rubens: 06/20/2014
		Routines are used to classify the problem
		
*/		
   
Commutator(v,w):=block(
/* Compute the commutators of the operators v1 and v2
	Note that f is a reserved symbol and that the operators
	must operate on f. */

	depends(f, append(dep, indep)),
      temp1 : subst(v, f, w),
      temp2 : subst(w, f, v),
      temp : ev(temp2-temp1, diff, expand)
 )$

/*
	Given the basis of infinitesimal vectors compute the commutator table 
*/
CommutatorTable(blist):=block([Comm,i,j,len],
	len:length(blist),
	for i thru len do for j thru len do Comm[i,j]:Commutator(blist[i],blist[j]),
	genmatrix(Comm,len,len)
);

/*	
	Given the basis of infinitesimal vectors compute 
	the commutator table but in function of vs
*/
CommutatorTableV(blist):=block([i,j,k,c,CommV],
	len : length(blist),
	for i from 1 thru len do
		for j from 1 thru len do 
			for k from 1 thru len do (
				CommV : CommutatorTable(blist),
				c : fullratsimp(CommV[i,j]/blist[k]),
				if freeof(f,c) then CTV[i,j] : c*concat('v,k), endif,
			endk,
		endj,
	endi),
	genmatrix(CTV,len,len)
);

/* 
	Compute the adjoint vector of v on w to the power n 
	(Adjoint v|_w)^n 
	Input v and w are of the type vi, n is an integer >= 0
*/
Adjointn(v,w,n):=if n=0 then w else -Commutator(v,Adjointn(v,w,n-1));

Adjoint(v,w):=Adjointn(v,w,1);

/* Compute the Adjoint exp(epsilon*v)|_w */
AdjointExp(e,v,w,ord):=sum(e^n/n!*Adjointn(v,w,n),n,0,ord);

AdjointExpTable(e,list,ord):=block([D,i,j,len],
	len:length(list),
	for i thru len do for j thru len do D[i,j]:AdjointExp(e,list[i],list[j],ord),
	genmatrix(D,len,len)
);

/*
	Given an expr, identify in it the expansion a*exp(%epsilon*x)
	up to the order ord.
	The return value is expr0+a*exp(%epsilon*x)
	where expr0 is the part of expr not in the expansion.
*/
IdentifyExp(expr,%epsilon,ord):=block([a,x,r,expr0,dr,dr2], 
    if ord<3 then print("Error in IdentifyExp: ord must be at least 3, found ",ord),
    if freeof(%epsilon,expr) then return(expr),
    if freeof(%epsilon,diff(expr,%epsilon,ord-1)) then return(expr),
    dr:diff(expr,%epsilon),
    dr:subst(%epsilon=0,dr),
    if dr=0 then return(expr),
    d2r:diff(expr,%epsilon,2),
    d2r:subst(%epsilon=0,d2r),
    if d2r=0 then return(expr),
    x:fullratsimp(d2r/dr),
    a:fullratsimp(dr/x),
    /* find terms in expr not in exp */
    expr0:ratsimp(subst(%epsilon=0,expr-a)),
    /* check if we have identified an exp */
    r:ratsimp(expand(expr-(expr0+ratsimp(taylor(a*exp(%epsilon*x),%epsilon,0,ord))))),
    if r#0 then return(expr),
    expr0+a*exp(%epsilon*x) 
)$

/* Apply IdentifyExp in the matrix A */
IdentifyExpInMatrix(A,%epsilon,ordexp):=block([Ade,i,j],
    ord : length(A),
    for i thru ord do 
    for j thru ord do 
        Ade[i,j]:IdentifyExp(A[i,j],%epsilon,ordexp),
	genmatrix(Ade,ord,ord)
)$

/*
	Given the basis b of infinitesimals, call v1=b[1], v2=b[2] and so on 
	and substitute this variables in the matrix A
*/
IdentifyV(b,A):=block([ord,i,j,k,n,c,s,v,Adv],
    ord:length(b),
    for i thru ord do
        for j thru ord do (
            for k thru ord do 
                eq[k]:Commutator(b[k],A[i,j])=sum(Commutator(b[k],c[n]*b[n]),n,1,ord),
            s:solve(makelist(eq[k],k,1,ord),makelist(c[k],k,1,ord)),
            s:flatten(s),
            Adv[i,j]:sum(c[k]*v[k],k,1,ord),
            Adv[i,j]:ev(Adv[i,j],s)),
    genmatrix(Adv,ord,ord)
)$

